Two Disjoint 5-Holes in Point Sets

Given a set of points $S \subseteq \mathbb{R}^2$, a subset $X \subseteq S$ with $|X|=k$ is called $k$-gon if all points of $X$ lie on the boundary of the convex hull of $X$, and $k$-hole if, in addition, no point of $S \setminus X$ lies in the convex hull of $X$. We use computer assistance to show that every set of 17 points in general position admits two disjoint 5-holes, that is, holes with disjoint respective convex hulls. This answers a question of Hosono and Urabe (2001). We also provide new bounds for three and more pairwise disjoint holes. In a recent article, Hosono and Urabe (2018) present new results on interior-disjoint holes -- a variant, which also has been investigated in the last two decades. Using our program, we show that every set of 15 points contains two interior-disjoint 5-holes. Moreover, our program can be used to verify that every set of 17 points contains a 6-gon within significantly smaller computation time than the original program by Szekeres and Peters (2006). Another independent verification of this result was done by Mari\'c (2019).

==> anc/g6.py <==
#!/usr/bin/python
"""
	This program can be used to generate a CNF
	to verify that every set of 17 points contains
	a 6-gon
	(c) 2018 Manfred Scheucher <scheucher@math.tu-berlin.de>
"""


from itertools import combinations, permutations
from sys import *

k = int(argv[1]) # run program with command line parameters 6...
n = int(argv[2]) # ... and 17

N = range(n)


all_variables = []
all_variables += [('trip',I) for I in combinations(N,3)]
all_variables += [('extr_ab',I) for I in combinations(N,4)]
all_variables += [('extr_cd',I) for I in combinations(N,4)]
all_variables += [('convpos',I) for I in combinations(N,4)]

all_variables_index = {}

_num_vars = 0
for v in all_variables:
	all_variables_index[v] = _num_vars
	_num_vars += 1

def var(L):	return 1+all_variables_index[L]
def var_trip(*L): return var(('trip',L))
def var_convpos(*L): return var(('convpos',L))
def var_extr_ab(*L): return var(('extr_ab',L))
def var_extr_cd(*L): return var(('extr_cd',L))


constraints = []



print "(2) Valid signature",len(constraints)
# forbid invalid configuartions in the signature
for I4 in combinations(N,4):
	I4_triples = list(combinations(I4,3))
	for t1,t2,t3 in combinations(I4_triples,3): 
		# for any three lexicographical ordered triples t1 < t2 < t3
		# the signature must not be "+-+" or "-+-"
		for sgn in [+1,-1]:
			constraints.append([sgn*var_trip(*t1),-sgn*var_trip(*t2),sgn*var_trip(*t3)])



print "(3) Sorted around first points",len(constraints)
# without loss of generality, points sorted around 0
for b,c in combinations(range(1,n),2):
	constraints.append([var_trip(0,b,c)])



print "(4) Bounding segments",len(constraints)
# assert extremal points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if ab extremal, then abc = abd
	# if ab not extremal, then abc != abd 
	constraints.append([-var_extr_ab(*I), var_trip(a,b,c),-var_trip(a,b,d)])
	constraints.append([-var_extr_ab(*I),-var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I), var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I),-var_trip(a,b,c),-var_trip(a,b,d)])

	constraints.append([-var_extr_cd(*I), var_trip(a,c,d),-var_trip(b,c,d)])
	constraints.append([-var_extr_cd(*I),-var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I), var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I),-var_trip(a,c,d),-var_trip(b,c,d)])



print "(5) 4-Gons",len(constraints)
# assert crossings and inner points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if convex position, then ab and cd all extremal 
	constraints.append([-var_convpos(*I),var_extr_ab(*I)])
	constraints.append([-var_convpos(*I),var_extr_cd(*I)])

	# if not convex position, ab or cd is not extremal
	constraints.append([var_convpos(*I),-var_extr_ab(*I),-var_extr_cd(*I)])



print "(7*) k-Gons",len(constraints)
for I in combinations(N,k):
	# if I is not a k-gon,
	# then there must be 4 points not in convex position
	constraints.append([-var_convpos(*J) for J in combinations(I,4)])





print "Total number of constraints:",len(constraints)


fp = "instance_g"+str(k)+"_"+str(n)+".in"
f = open(fp,"w")
f.write("p cnf "+str(_num_vars)+" "+str(len(constraints))+"\n")
for c in constraints:
	f.write(" ".join(str(v) for v in c)+" 0\n")
f.close()

print "Created CNF-file:",fp


==> anc/h5.py <==
#!/usr/bin/python
"""
	This program can be used to generate a CNF
	to verify that every set of 10 points contains a 5-holes.
	(c) 2018 Manfred Scheucher <scheucher@math.tu-berlin.de>
"""


from itertools import combinations, permutations
from sys import *

n = int(argv[1]) # run program with command line parameter 10
N = range(n)


all_variables = []
all_variables += [('trip',I) for I in permutations(N,3)]
all_variables += [('extr_ab',I) for I in combinations(N,4)]
all_variables += [('extr_cd',I) for I in combinations(N,4)]
all_variables += [('convpos',I) for I in combinations(N,4)]
all_variables += [('b_inner',I) for I in combinations(N,4)]
all_variables += [('c_inner',I) for I in combinations(N,4)]
all_variables += [('emptytr',I) for I in combinations(N,3)]

all_variables_index = {}

_num_vars = 0
for v in all_variables:
	all_variables_index[v] = _num_vars
	_num_vars += 1

def var(L):	return 1+all_variables_index[L]
def var_trip(*L): return var(('trip',L))
def var_extr_ab(*L): return var(('extr_ab',L))
def var_extr_cd(*L): return var(('extr_cd',L))
def var_convpos(*L): return var(('convpos',L))
def var_b_inner(*L): return var(('b_inner',L))
def var_c_inner(*L): return var(('c_inner',L))
def var_emptytr(*L): return var(('emptytr',L)) 


constraints = []



print "(1) Alternating axioms",len(constraints)
for a,b,c in combinations(N,3):
	for sgn in [+1,-1]:
		constraints.append([sgn*var_trip(a,b,c),-sgn*var_trip(b,c,a)])
		constraints.append([sgn*var_trip(a,b,c),-sgn*var_trip(c,a,b)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(c,b,a)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(b,a,c)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(a,c,b)])



print "(2) Signotope Axioms",len(constraints)
# forbid invalid configuartions in the signature
for I4 in combinations(N,4):
	I4_triples = list(combinations(I4,3))
	for t1,t2,t3 in combinations(I4_triples,3): 
		# for any three lexicographical ordered triples t1 < t2 < t3
		# the signature must not be "+-+" or "-+-"
		for sgn in [+1,-1]:
			constraints.append([sgn*var_trip(*t1),-sgn*var_trip(*t2),sgn*var_trip(*t3)])



print "(3) Sorted around first point",len(constraints)
# without loss of generality, points sorted around 0
for b,c in combinations(range(1,n),2):
	constraints.append([var_trip(0,b,c)])



print "(4) Bounding segments",len(constraints)
# assert extremal points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if ab extremal, then abc = abd
	# if ab not extremal, then abc != abd 
	constraints.append([-var_extr_ab(*I), var_trip(a,b,c),-var_trip(a,b,d)])
	constraints.append([-var_extr_ab(*I),-var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I), var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I),-var_trip(a,b,c),-var_trip(a,b,d)])

	constraints.append([-var_extr_cd(*I), var_trip(a,c,d),-var_trip(b,c,d)])
	constraints.append([-var_extr_cd(*I),-var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I), var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I),-var_trip(a,c,d),-var_trip(b,c,d)])



print "(5) 4-Gons and containments",len(constraints)
# assert crossings and inner points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if convex position, then ab and cd all extremal 
	constraints.append([-var_convpos(*I),var_extr_ab(*I)])
	constraints.append([-var_convpos(*I),var_extr_cd(*I)])

	# if not convex position, ab or cd is not extremal
	constraints.append([var_convpos(*I),-var_extr_ab(*I),-var_extr_cd(*I)])

	# inner-outer relations of each 4-tuple:
	# either convex, or b is inner, or c is inner (exclusive or!)
	constraints.append([var_b_inner(*I),var_c_inner(*I),var_convpos(*I)])
	constraints.append([-var_b_inner(*I),-var_c_inner(*I)])
	constraints.append([-var_b_inner(*I),-var_convpos(*I)])
	constraints.append([-var_c_inner(*I),-var_convpos(*I)])

	constraints.append([ var_b_inner(*I), var_extr_ab(*I)])
	constraints.append([-var_b_inner(*I),-var_extr_ab(*I)])
	constraints.append([ var_c_inner(*I), var_extr_cd(*I)])
	constraints.append([-var_c_inner(*I),-var_extr_cd(*I)])



print "(6) 3-Holes",len(constraints)
# assert empty triangles
for a,b,c in combinations(N,3):
	# if not empty, then there must be an inner point i
	constraints.append(
		 [var_emptytr(a,b,c)]
		+[var_b_inner(a,i,b,c) for i in range(a+1,b)]
		+[var_c_inner(a,b,i,c) for i in range(b+1,c)]
		)

	# if empty, then there is no inner point i
	for i in range(a+1,b):
		constraints.append([-var_emptytr(a,b,c),-var_b_inner(a,i,b,c)])
	for i in range(b+1,c):
		constraints.append([-var_emptytr(a,b,c),-var_c_inner(a,b,i,c)])



print "(7) 5-Holes",len(constraints)
for I in combinations(N,5):
	# if I is not a 5-hole,
	# then there must be 4 points not in convex position
	# or some non-empty triangle (i.e., there are inner points) 
	constraints.append(
		 [-var_convpos(*J) for J in combinations(I,4)]
		+[-var_emptytr(*J) for J in combinations(I,3)]
		)


print "Total number of constraints:",len(constraints)


fp = "instance_h5_"+str(n)+".in"
f = open(fp,"w")
f.write("p cnf "+str(_num_vars)+" "+str(len(constraints))+"\n")
for c in constraints:
	f.write(" ".join(str(v) for v in c)+" 0\n")
f.close()

print "Created CNF-file:",fp


==> anc/h55.py <==
#!/usr/bin/python
"""
	This program can be used to generate a CNF
	to verify that every set of 17 points contains
	two disjoint 5-holes.
	(c) 2018 Manfred Scheucher <scheucher@math.tu-berlin.de>
"""


from itertools import combinations, permutations
from sys import *

n = int(argv[1]) # run program with command line parameter 17
N = range(n)


all_variables = []
all_variables += [('trip',I) for I in permutations(N,3)]
all_variables += [('extr_ab',I) for I in combinations(N,4)]
all_variables += [('extr_cd',I) for I in combinations(N,4)]
all_variables += [('convpos',I) for I in combinations(N,4)]
all_variables += [('b_inner',I) for I in combinations(N,4)]
all_variables += [('c_inner',I) for I in combinations(N,4)]
all_variables += [('emptytr',I) for I in combinations(N,3)]
all_variables += [('is5hole',I) for I in combinations(N,5)]
all_variables += [('hole_left',I) for I in permutations(N,2)]
all_variables += [('hole_right',I) for I in permutations(N,2)]

all_variables_index = {}

_num_vars = 0
for v in all_variables:
	all_variables_index[v] = _num_vars
	_num_vars += 1

def var(L):	return 1+all_variables_index[L]
def var_trip(*L): return var(('trip',L))
def var_extr_ab(*L): return var(('extr_ab',L))
def var_extr_cd(*L): return var(('extr_cd',L))
def var_convpos(*L): return var(('convpos',L))
def var_b_inner(*L): return var(('b_inner',L))
def var_c_inner(*L): return var(('c_inner',L))
def var_emptytr(*L): return var(('emptytr',L)) 
def var_is5hole(*L): return var(('is5hole',L)) 
def var_hole_left (*L): return var(('hole_left' ,L)) 
def var_hole_right(*L): return var(('hole_right',L)) 


constraints = []



print "(1) Alternating axioms",len(constraints)
for a,b,c in combinations(N,3):
	for sgn in [+1,-1]:
		constraints.append([sgn*var_trip(a,b,c),-sgn*var_trip(b,c,a)])
		constraints.append([sgn*var_trip(a,b,c),-sgn*var_trip(c,a,b)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(c,b,a)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(b,a,c)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(a,c,b)])



print "(2) Signotope Axioms",len(constraints)
# forbid invalid configuartions in the signature
for I4 in combinations(N,4):
	I4_triples = list(combinations(I4,3))
	for t1,t2,t3 in combinations(I4_triples,3): 
		# for any three lexicographical ordered triples t1 < t2 < t3
		# the signature must not be "+-+" or "-+-"
		for sgn in [+1,-1]:
			constraints.append([sgn*var_trip(*t1),-sgn*var_trip(*t2),sgn*var_trip(*t3)])



print "(3) Sorted around first point",len(constraints)
# without loss of generality, points sorted around 0
for b,c in combinations(range(1,n),2):
	constraints.append([var_trip(0,b,c)])



print "(4) Bounding segments",len(constraints)
# assert extremal points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if ab extremal, then abc = abd
	# if ab not extremal, then abc != abd 
	constraints.append([-var_extr_ab(*I), var_trip(a,b,c),-var_trip(a,b,d)])
	constraints.append([-var_extr_ab(*I),-var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I), var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I),-var_trip(a,b,c),-var_trip(a,b,d)])

	constraints.append([-var_extr_cd(*I), var_trip(a,c,d),-var_trip(b,c,d)])
	constraints.append([-var_extr_cd(*I),-var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I), var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I),-var_trip(a,c,d),-var_trip(b,c,d)])



print "(5) 4-Gons and containments",len(constraints)
# assert crossings and inner points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if convex position, then ab and cd all extremal 
	constraints.append([-var_convpos(*I),var_extr_ab(*I)])
	constraints.append([-var_convpos(*I),var_extr_cd(*I)])

	# if not convex position, ab or cd is not extremal
	constraints.append([var_convpos(*I),-var_extr_ab(*I),-var_extr_cd(*I)])

	# inner-outer relations of each 4-tuple:
	# either convex, or b is inner, or c is inner (exclusive or!)
	constraints.append([var_b_inner(*I),var_c_inner(*I),var_convpos(*I)])
	constraints.append([-var_b_inner(*I),-var_c_inner(*I)])
	constraints.append([-var_b_inner(*I),-var_convpos(*I)])
	constraints.append([-var_c_inner(*I),-var_convpos(*I)])

	constraints.append([ var_b_inner(*I), var_extr_ab(*I)])
	constraints.append([-var_b_inner(*I),-var_extr_ab(*I)])
	constraints.append([ var_c_inner(*I), var_extr_cd(*I)])
	constraints.append([-var_c_inner(*I),-var_extr_cd(*I)])



print "(6) 3-Holes",len(constraints)
# assert empty triangles
for a,b,c in combinations(N,3):
	# if not empty, then there must be an inner point i
	constraints.append(
		 [var_emptytr(a,b,c)]
		+[var_b_inner(a,i,b,c) for i in range(a+1,b)]
		+[var_c_inner(a,b,i,c) for i in range(b+1,c)]
		)

	# if empty, then there is no inner point i
	for i in range(a+1,b):
		constraints.append([-var_emptytr(a,b,c),-var_b_inner(a,i,b,c)])
	for i in range(b+1,c):
		constraints.append([-var_emptytr(a,b,c),-var_c_inner(a,b,i,c)])



print "(7) 5-Holes",len(constraints)
for I in combinations(N,5):
	# if I is not a 5-hole,
	# then there must be 4 points not in convex position
	# or some non-empty triangle (i.e., there are inner points) 
	constraints.append(
		 [-var_convpos(*J) for J in combinations(I,4)]
		+[-var_emptytr(*J) for J in combinations(I,3)]
		+[var_is5hole(*I)]
		)



print "(8) Forbid disjoint 5-holes",len(constraints)
for a,b in permutations(N,2):
	for I in combinations(N,5):
		if a     in I and b not in I:
			constraints.append(
				 [-var_is5hole(*I)]
				+[-var_trip(a,b,c) for c in I if c != a]
				+[var_hole_left(a,b)]
				)

		if a not in I and b     in I:
			constraints.append(
				 [-var_is5hole(*I)]
				+[+var_trip(a,b,c) for c in I if c != b]
				+[var_hole_right(a,b)]
				)

	constraints.append([-var_hole_left(a,b),-var_hole_right(a,b)])



print "(9) Harborth's result",len(constraints)

for k in range(10,n):
	constraints.append([var_is5hole(*I) for I in combinations(range(k-10,k),5)]) # harborth

for I in combinations(range( 0, n-10),5): # no 5-hole in {0..6}
	constraints.append([-var_is5hole(*I)]) # otherwise harborth gives 5 hole in {7..16}

for I in combinations(range(10, n),5): # no 5-hole in {10..16}
	constraints.append([-var_is5hole(*I)]) # otherwise harborth gives 5 hole in {0..9}



print "Total number of constraints:",len(constraints)


fp = "instance_h55_"+str(n)+".in"
f = open(fp,"w")
f.write("p cnf "+str(_num_vars)+" "+str(len(constraints))+"\n")
for c in constraints:
	f.write(" ".join(str(v) for v in c)+" 0\n")
f.close()

print "Created CNF-file:",fp


==> anc/h55_interior.py <==
#!/usr/bin/python
"""
	This program can be used to generate a CNF
	to verify that every set of 14 points contains
	two interior-disjoint 5-holes.
	(c) 2018 Manfred Scheucher <scheucher@math.tu-berlin.de>
"""


from itertools import combinations, permutations
from sys import *

n = int(argv[1]) # run program with command line parameter 15
N = range(n)


all_variables = []
all_variables += [('trip',I) for I in permutations(N,3)]
all_variables += [('extr_ab',I) for I in combinations(N,4)]
all_variables += [('extr_cd',I) for I in combinations(N,4)]
all_variables += [('convpos',I) for I in combinations(N,4)]
all_variables += [('b_inner',I) for I in combinations(N,4)]
all_variables += [('c_inner',I) for I in combinations(N,4)]
all_variables += [('emptytr',I) for I in combinations(N,3)]
all_variables += [('is5hole',I) for I in combinations(N,5)]
all_variables += [('hole_left',I) for I in permutations(N,2)]
all_variables += [('hole_right',I) for I in permutations(N,2)]

all_variables_index = {}

_num_vars = 0
for v in all_variables:
	all_variables_index[v] = _num_vars
	_num_vars += 1

def var(L):	return 1+all_variables_index[L]
def var_trip(*L): return var(('trip',L))
def var_extr_ab(*L): return var(('extr_ab',L))
def var_extr_cd(*L): return var(('extr_cd',L))
def var_convpos(*L): return var(('convpos',L))
def var_b_inner(*L): return var(('b_inner',L))
def var_c_inner(*L): return var(('c_inner',L))
def var_emptytr(*L): return var(('emptytr',L)) 
def var_is5hole(*L): return var(('is5hole',L)) 
def var_hole_left (*L): return var(('hole_left' ,L)) 
def var_hole_right(*L): return var(('hole_right',L)) 


constraints = []



print "(1) Alternating axioms",len(constraints)
for a,b,c in combinations(N,3):
	for sgn in [+1,-1]:
		constraints.append([sgn*var_trip(a,b,c),-sgn*var_trip(b,c,a)])
		constraints.append([sgn*var_trip(a,b,c),-sgn*var_trip(c,a,b)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(c,b,a)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(b,a,c)])
		constraints.append([sgn*var_trip(a,b,c),sgn*var_trip(a,c,b)])



print "(2) Signotope Axioms",len(constraints)
# forbid invalid configuartions in the signature
for I4 in combinations(N,4):
	I4_triples = list(combinations(I4,3))
	for t1,t2,t3 in combinations(I4_triples,3): 
		# for any three lexicographical ordered triples t1 < t2 < t3
		# the signature must not be "+-+" or "-+-"
		for sgn in [+1,-1]:
			constraints.append([sgn*var_trip(*t1),-sgn*var_trip(*t2),sgn*var_trip(*t3)])



print "(3) Sorted around first point",len(constraints)
# without loss of generality, points sorted around 0
for b,c in combinations(range(1,n),2):
	constraints.append([var_trip(0,b,c)])



print "(4) Bounding segments",len(constraints)
# assert extremal points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if ab extremal, then abc = abd
	# if ab not extremal, then abc != abd 
	constraints.append([-var_extr_ab(*I), var_trip(a,b,c),-var_trip(a,b,d)])
	constraints.append([-var_extr_ab(*I),-var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I), var_trip(a,b,c), var_trip(a,b,d)])
	constraints.append([ var_extr_ab(*I),-var_trip(a,b,c),-var_trip(a,b,d)])

	constraints.append([-var_extr_cd(*I), var_trip(a,c,d),-var_trip(b,c,d)])
	constraints.append([-var_extr_cd(*I),-var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I), var_trip(a,c,d), var_trip(b,c,d)])
	constraints.append([ var_extr_cd(*I),-var_trip(a,c,d),-var_trip(b,c,d)])



print "(5) 4-Gons and containments",len(constraints)
# assert crossings and inner points
for I in combinations(N,4):
	[a,b,c,d] = I
	# if convex position, then ab and cd all extremal 
	constraints.append([-var_convpos(*I),var_extr_ab(*I)])
	constraints.append([-var_convpos(*I),var_extr_cd(*I)])

	# if not convex position, ab or cd is not extremal
	constraints.append([var_convpos(*I),-var_extr_ab(*I),-var_extr_cd(*I)])

	# inner-outer relations of each 4-tuple:
	# either convex, or b is inner, or c is inner (exclusive or!)
	constraints.append([var_b_inner(*I),var_c_inner(*I),var_convpos(*I)])
	constraints.append([-var_b_inner(*I),-var_c_inner(*I)])
	constraints.append([-var_b_inner(*I),-var_convpos(*I)])
	constraints.append([-var_c_inner(*I),-var_convpos(*I)])

	constraints.append([ var_b_inner(*I), var_extr_ab(*I)])
	constraints.append([-var_b_inner(*I),-var_extr_ab(*I)])
	constraints.append([ var_c_inner(*I), var_extr_cd(*I)])
	constraints.append([-var_c_inner(*I),-var_extr_cd(*I)])



print "(6) 3-Holes",len(constraints)
# assert empty triangles
for a,b,c in combinations(N,3):
	# if not empty, then there must be an inner point i
	constraints.append(
		 [var_emptytr(a,b,c)]
		+[var_b_inner(a,i,b,c) for i in range(a+1,b)]
		+[var_c_inner(a,b,i,c) for i in range(b+1,c)]
		)

	# if empty, then there is no inner point i
	for i in range(a+1,b):
		constraints.append([-var_emptytr(a,b,c),-var_b_inner(a,i,b,c)])
	for i in range(b+1,c):
		constraints.append([-var_emptytr(a,b,c),-var_c_inner(a,b,i,c)])



print "(7) 5-Holes",len(constraints)
for I in combinations(N,5):
	# if I is not a 5-hole,
	# then there must be 4 points not in convex position
	# or some non-empty triangle (i.e., there are inner points) 
	constraints.append(
		 [-var_convpos(*J) for J in combinations(I,4)]
		+[-var_emptytr(*J) for J in combinations(I,3)]
		+[var_is5hole(*I)]
		)



print "(8*) Forbid interior-disjoint 5-holes",len(constraints)
for a,b in permutations(N,2):
	for I in combinations(N,5):
		if a in I:
			constraints.append(
				 [-var_is5hole(*I)]
				+[-var_trip(a,b,c) for c in I if c != a and c != b]
				+[var_hole_left(a,b)]
				)

		if b in I:
			constraints.append(
				 [-var_is5hole(*I)]
				+[+var_trip(a,b,c) for c in I if c != a and c != b]
				+[var_hole_right(a,b)]
				)

	constraints.append([-var_hole_left(a,b),-var_hole_right(a,b)])



print "(9) Harborth's result",len(constraints)

for k in range(10,n):
	constraints.append([var_is5hole(*I) for I in combinations(range(k-10,k),5)]) # harborth

for I in combinations(range( 0, n-10),5): # no 5-hole in {0..6}
	constraints.append([-var_is5hole(*I)]) # otherwise harborth gives 5 hole in {7..16}

for I in combinations(range(10, n),5): # no 5-hole in {10..16}
	constraints.append([-var_is5hole(*I)]) # otherwise harborth gives 5 hole in {0..9}



print "Total number of constraints:",len(constraints)


fp = "instance_h55_"+str(n)+"_interior.in"
f = open(fp,"w")
f.write("p cnf "+str(_num_vars)+" "+str(len(constraints))+"\n")
for c in constraints:
	f.write(" ".join(str(v) for v in c)+" 0\n")
f.close()

print "Created CNF-file:",fp


==> anc/index.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Transitional//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-transitional.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>On Disjoint Holes in Point Sets</title>

<link rel="stylesheet" href="/scheucher/bootstrap.min.css"/>
<link rel="stylesheet" href="/scheucher/my.css"/>

<script type="text/x-mathjax-config">
  MathJax.Hub.Config({tex2jax: {inlineMath: [['$','$'], ['\\(','\\)']]}});
</script>
<script type="text/javascript"
  src="http://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS-MML_HTMLorMML">
</script>

</head>
<body>

<div class="container">
<a href="..">Back to my homepage</a>


<h1>On Disjoint Holes in Point Sets</h1>


This website provides programs to verify 
the computer-assisted results from my paper 
"On Disjoint Holes in Point Sets".


<h2>Abstract of the paper</h2>
Given a set of points $S \subseteq \mathbb{R}^2$, 
a subset $X \subseteq S$, $|X|=k$, is called 
<em>$k$-gon</em> if all points of $X$ lie on the boundary of the convex hull $\mathrm{conv} (X)$,
and <em>$k$-hole</em> if, in addition, no point of $S \setminus X$ lies in $\mathrm{conv} (X)$.
We use computer assistance to show that every set of 17 points in general position 
admits two </em>disjoint</em> 5-holes, that is, holes with disjoint respective convex hulls.
This answers a question of <a href="http://doi.org/10.1016/S0925-7721(01)00023-2">Hosono and Urabe (2001)</a>.
We also provide new bounds for three and more pairwise disjoint holes.

Moreover, our program can be used to verify 
that every set of 17 points contains a 6-gon
within significantly smaller computation time
than the original program by <a href="http://doi.org/10.1017/S144618110000300X">Szekeres and Peters (2006)</a>.



<h2>Short description of the programs</h2>
We provide a python program "h55.py" to formulate a SAT instance 
to verify that every set of 17 points contains two disjoint 5-holes.
To execute the program, run
<pre>
python h55.py 17
</pre>
The SAT instance is written to a cnf-file, which then can be solved 
using a SAT solver such as <a href="http://www.labri.fr/perso/lsimon/glucose/">glucose</a> 
or <a href="http://fmv.jku.at/picosat/">picosat</a>.
<br>
(The programs for interior-disjoint 5-holes and 6-gons are analogously.)



<h2>Downloads</h2>
<ul>
<li>
The source code of the program "h55.py" to verify that 
every set of 17 points contains two disjoint 5-holes,
i.e., $h(5,5)=17$.
[<a href="h55.py">download</a>]
</li>

<li>
The source code of the program "h55_interior.py" to verify that 
every set of 14 points contains two interior-disjoint 5-holes.
[<a href="h55_interior.py">download</a>]
</li>

<li>
The source code of the program "g6.py" to verify that
every set of 17 points contains a 6-gon,
i.e., $g(6)=17$.
[<a href="g6.py">download</a>]
</li>

</ul>


Last update: 29.08.2018, (c) 2018 Manfred Scheucher
</body>
</html>

